Nonlinear Gravitational Memory in the Post-Minkowskian Expansion

We present the first computation of the nonlinear gravitational memory waveform for the scattering of two compact objects in General Relativity at leading order in the post-Minkowskian expansion. We use the scattering-amplitudes-based representation of the gravitational waveform, which naturally expresses the nonlinear memory as the contribution of soft gravitons emitted by the gravitational waves themselves. We perform the calculation by applying a multipolar decomposition to the waveform and using the reverse unitarity method to obtain explicit exact-in-velocity predictions. We validate the results by calculating the corresponding velocity-expanded post-Newtonian multipoles, finding perfect agreement. Our results complete the knowledge of the gauge-invariant non-analytic-in-frequency part of the $\mathcal{O}(G^3)$ multipolar waveform, thus providing a useful benchmark for future calculations of this quantity.

==> anc/nlmMultipoles.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{
 {(-5212 + \[Sigma]*(-200025 + 2*\[Sigma]*(313822 + 
         \[Sigma]*(-244755 + \[Sigma]*(-53246 + 15*\[Sigma]*
              (4435 + 2*\[Sigma]*(2083 + 7*\[Sigma]*(-221 + 
                   10*\[Sigma]))))))) + 
     (15*(1689 + 2*\[Sigma]*(282 + \[Sigma]*(-3504 + \[Sigma]*
             (-1730 + \[Sigma]*(5895 + 2*\[Sigma]*(1249 + \[Sigma]*
                   (-2268 + 5*\[Sigma]*(-119 + 2*\[Sigma]*(72 + 
                        7*\[Sigma])))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(960*(-1 + \[Sigma]^2)^(5/2)) - 
   ((67 + \[Sigma]*(292 + 5*\[Sigma]*(-102 + 7*\[Sigma]*(12 + \[Sigma]))))*
     Log[(1 + \[Sigma])/2])/(8*Sqrt[-1 + \[Sigma]^2]), 0, 
  (175196 + \[Sigma]*(-52923 + 2*\[Sigma]*(-378698 + 
         \[Sigma]*(212229 + 2*\[Sigma]*(195695 + 3*\[Sigma]*
              (-45439 + \[Sigma]*(-16585 + 14*\[Sigma]*(1051 + 
                   25*\[Sigma]))))))) + 
     (15*(-5997 + 4*\[Sigma]*(-489 + \[Sigma]*(6087 + 
            \[Sigma]*(2687 + \[Sigma]*(-9369 + \[Sigma]*(-3629 + \[Sigma]*
                   (7314 + 5*\[Sigma]*(253 + 2*\[Sigma]*(-258 + 
                        7*\[Sigma])))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(2880*(-1 + \[Sigma]^2)^(5/2)) - 
   ((119 + \[Sigma]*(1538 + \[Sigma]*(-3419 + \[Sigma]*
           (2188 + 5*\[Sigma]*(77 + \[Sigma]*(-246 + 7*\[Sigma]))))))*
     Log[(1 + \[Sigma])/2])/(24*(-1 + \[Sigma]^2)^(3/2)), 0, 
  (-5212 + \[Sigma]*(-200025 + 2*\[Sigma]*(313822 + 
         \[Sigma]*(-244755 + \[Sigma]*(-53246 + 15*\[Sigma]*
              (4435 + 2*\[Sigma]*(2083 + 7*\[Sigma]*(-221 + 
                   10*\[Sigma]))))))) + 
     (15*(1689 + 2*\[Sigma]*(282 + \[Sigma]*(-3504 + \[Sigma]*
             (-1730 + \[Sigma]*(5895 + 2*\[Sigma]*(1249 + \[Sigma]*
                   (-2268 + 5*\[Sigma]*(-119 + 2*\[Sigma]*(72 + 
                        7*\[Sigma])))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(960*(-1 + \[Sigma]^2)^(5/2)) - 
   ((67 + \[Sigma]*(292 + 5*\[Sigma]*(-102 + 7*\[Sigma]*(12 + \[Sigma]))))*
     Log[(1 + \[Sigma])/2])/(8*Sqrt[-1 + \[Sigma]^2])}, 
 {((-1/11520*I)*(-806248 + \[Sigma]*(1977680 + 
        \[Sigma]*(-3151511 + \[Sigma]*(6058128 + \[Sigma]*(-4851356 + 
              \[Sigma]*(-1459568 + \[Sigma]*(1816089 + 2*\[Sigma]*(631800 + 
                    \[Sigma]*(-455957 + 8400*\[Sigma]))))))) + 
        (15*(12367 + \[Sigma]*(6768 + \[Sigma]*(-64654 + \[Sigma]*
                (-40464 + \[Sigma]*(135027 + 16*\[Sigma]*(3523 + \[Sigma]*
                      (-7190 + \[Sigma]*(-1455 + 2188*\[Sigma] + 70*\[Sigma]^
                          2))))))))*ArcCosh[\[Sigma]])/
         Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^3 + 
   ((I/24)*(-1672 + \[Sigma]*(147 + \[Sigma]*
         (402 + \[Sigma]*(2605 + \[Sigma]*(-1068 + \[Sigma]*(-1155 + 
                \[Sigma]*(1154 + 35*\[Sigma])))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^2, 0, 
  ((-1/11520*I)*(172072 + \[Sigma]*(-30320 + 
        \[Sigma]*(-332737 + \[Sigma]*(-605040 + \[Sigma]*
             (691076 + \[Sigma]*(893264 + \[Sigma]*(-761313 + 2*\[Sigma]*
                   (-126792 + \[Sigma]*(116861 + 1680*\[Sigma]))))))) + 
        (3*(-31763 + \[Sigma]*(-13392 + \[Sigma]*(147950 + \[Sigma]*
                (73200 + \[Sigma]*(-239367 + 16*\[Sigma]*(-6233 + 5*\[Sigma]*
                      (2360 + \[Sigma]*(453 + 2*\[Sigma]*(-416 + 
                          7*\[Sigma])))))))))*ArcCosh[\[Sigma]])/
         Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^3 + 
   ((I/120)*(3050 + \[Sigma]*(-969 + \[Sigma]*
         (1224 + \[Sigma]*(-7931 + \[Sigma]*(3666 + 5*\[Sigma]*(141 + 
                \[Sigma]*(-404 + 7*\[Sigma])))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^2, 0, 
  ((I/11520)*(172072 + \[Sigma]*(-30320 + \[Sigma]*(-332737 + 
          \[Sigma]*(-605040 + \[Sigma]*(691076 + \[Sigma]*(893264 + 
                \[Sigma]*(-761313 + 2*\[Sigma]*(-126792 + \[Sigma]*(116861 + 
                      1680*\[Sigma]))))))) + 
        (3*(-31763 + \[Sigma]*(-13392 + \[Sigma]*(147950 + \[Sigma]*
                (73200 + \[Sigma]*(-239367 + 16*\[Sigma]*(-6233 + 5*\[Sigma]*
                      (2360 + \[Sigma]*(453 + 2*\[Sigma]*(-416 + 
                          7*\[Sigma])))))))))*ArcCosh[\[Sigma]])/
         Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^3 - 
   ((I/120)*(3050 + \[Sigma]*(-969 + \[Sigma]*
         (1224 + \[Sigma]*(-7931 + \[Sigma]*(3666 + 5*\[Sigma]*(141 + 
                \[Sigma]*(-404 + 7*\[Sigma])))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^2, 0, 
  ((I/11520)*(-806248 + \[Sigma]*(1977680 + \[Sigma]*
         (-3151511 + \[Sigma]*(6058128 + \[Sigma]*(-4851356 + 
              \[Sigma]*(-1459568 + \[Sigma]*(1816089 + 2*\[Sigma]*(631800 + 
                    \[Sigma]*(-455957 + 8400*\[Sigma]))))))) + 
        (15*(12367 + \[Sigma]*(6768 + \[Sigma]*(-64654 + \[Sigma]*
                (-40464 + \[Sigma]*(135027 + 16*\[Sigma]*(3523 + \[Sigma]*
                      (-7190 + \[Sigma]*(-1455 + 2188*\[Sigma] + 70*\[Sigma]^
                          2))))))))*ArcCosh[\[Sigma]])/
         Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^3 - 
   ((I/24)*(-1672 + \[Sigma]*(147 + \[Sigma]*
         (402 + \[Sigma]*(2605 + \[Sigma]*(-1068 + \[Sigma]*(-1155 + 
                \[Sigma]*(1154 + 35*\[Sigma])))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^2}, 
 {(-58404560 + \[Sigma]*(109431017 + \[Sigma]*(15535392 - 
         \[Sigma]*(78767544 + \[Sigma]*(138084896 + \[Sigma]*(-195002541 + 4*
                \[Sigma]*(-15463216 + \[Sigma]*(27325864 + \[Sigma]*
                    (9493860 + \[Sigma]*(-10404533 + 29400*
                        \[Sigma]))))))))) - 
     (105*(-344705 + \[Sigma]*(17712 + \[Sigma]*(1146862 + 
            \[Sigma]*(-76320 + \[Sigma]*(-1619841 + 2*\[Sigma]*(17136 + 
                  \[Sigma]*(745963 + 8*\[Sigma]*(4324 + \[Sigma]*(-58952 + 
                        \[Sigma]*(-2745 + 2*\[Sigma]*(8576 + 35*
                          \[Sigma])))))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(161280*(-1 + \[Sigma]^2)^(7/2)) + 
   ((-449 + \[Sigma]*(-23612 + \[Sigma]*(7056 + \[Sigma]*
           (24116 + \[Sigma]*(5766 + \[Sigma]*(-15156 + \[Sigma]*
                 (-2040 + \[Sigma]*(8636 + 35*\[Sigma]))))))))*
     Log[(1 + \[Sigma])/2])/(48*(-1 + \[Sigma]^2)^(5/2)), 0, 
  (39584560 - \[Sigma]*(54553756 + \[Sigma]*(65687616 + 
         \[Sigma]*(-114882867 + \[Sigma]*(-57735808 + \[Sigma]*
              (116220243 + 2*\[Sigma]*(27213136 + \[Sigma]*(-43373929 + 
                   4*\[Sigma]*(-2837850 + \[Sigma]*(3864257 + 2100*
                        \[Sigma]))))))))) - 
     (15*(1739380 + \[Sigma]*(-110448 + \[Sigma]*(-5827397 + 
            \[Sigma]*(532416 + \[Sigma]*(8688171 + 8*\[Sigma]*(-75432 + 
                  \[Sigma]*(-1027697 + 2*\[Sigma]*(7990 + \[Sigma]*(319852 + 
                        \[Sigma]*(2835 - 93752*\[Sigma] + 70*\[Sigma]^
                          2))))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(161280*(-1 + \[Sigma]^2)^(7/2)) + 
   ((3469 + \[Sigma]*(87484 + \[Sigma]*(-34566 + \[Sigma]*
           (-110680 + \[Sigma]*(-5976 + \[Sigma]*(91068 + \[Sigma]*
                 (750 + 7*\[Sigma]*(-6688 + 5*\[Sigma]))))))))*
     Log[(1 + \[Sigma])/2])/(336*(-1 + \[Sigma]^2)^(5/2)), 0, 
  (-23059936 + \[Sigma]*(28885689 + \[Sigma]*(41068224 - 
         \[Sigma]*(62973174 + \[Sigma]*(35896768 + \[Sigma]*(-66842569 + 4*
                \[Sigma]*(-7758112 + \[Sigma]*(12863063 + \[Sigma]*(3284312 + 
                     7*\[Sigma]*(-668581 + 240*\[Sigma]))))))))) - 
     (3*(-5059315 + \[Sigma]*(350304 + \[Sigma]*(16815540 + 
            \[Sigma]*(-1785664 + \[Sigma]*(-25244275 + 2*\[Sigma]*
                 (1235168 + \[Sigma]*(12320675 + 16*\[Sigma]*(-37108 + 
                      5*\[Sigma]*(-97620 + \[Sigma]*(939 + 2*\[Sigma]*
                          (13980 + 7*\[Sigma])))))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(107520*(-1 + \[Sigma]^2)^(7/2)) + 
   ((6545 + \[Sigma]*(95744 + \[Sigma]*(-31335 + \[Sigma]*
           (-67784 + 5*\[Sigma]*(343 + \[Sigma]*(13992 + 7*\[Sigma]))))))*
     Log[(1 + \[Sigma])/2])/(560*(-1 + \[Sigma]^2)^(3/2)), 0, 
  (39584560 - \[Sigma]*(54553756 + \[Sigma]*(65687616 + 
         \[Sigma]*(-114882867 + \[Sigma]*(-57735808 + \[Sigma]*
              (116220243 + 2*\[Sigma]*(27213136 + \[Sigma]*(-43373929 + 
                   4*\[Sigma]*(-2837850 + \[Sigma]*(3864257 + 2100*
                        \[Sigma]))))))))) - 
     (15*(1739380 + \[Sigma]*(-110448 + \[Sigma]*(-5827397 + 
            \[Sigma]*(532416 + \[Sigma]*(8688171 + 8*\[Sigma]*(-75432 + 
                  \[Sigma]*(-1027697 + 2*\[Sigma]*(7990 + \[Sigma]*(319852 + 
                        \[Sigma]*(2835 - 93752*\[Sigma] + 70*\[Sigma]^
                          2))))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(161280*(-1 + \[Sigma]^2)^(7/2)) + 
   ((3469 + \[Sigma]*(87484 + \[Sigma]*(-34566 + \[Sigma]*
           (-110680 + \[Sigma]*(-5976 + \[Sigma]*(91068 + \[Sigma]*
                 (750 + 7*\[Sigma]*(-6688 + 5*\[Sigma]))))))))*
     Log[(1 + \[Sigma])/2])/(336*(-1 + \[Sigma]^2)^(5/2)), 0, 
  (-58404560 + \[Sigma]*(109431017 + \[Sigma]*(15535392 - 
         \[Sigma]*(78767544 + \[Sigma]*(138084896 + \[Sigma]*(-195002541 + 4*
                \[Sigma]*(-15463216 + \[Sigma]*(27325864 + \[Sigma]*
                    (9493860 + \[Sigma]*(-10404533 + 29400*
                        \[Sigma]))))))))) - 
     (105*(-344705 + \[Sigma]*(17712 + \[Sigma]*(1146862 + 
            \[Sigma]*(-76320 + \[Sigma]*(-1619841 + 2*\[Sigma]*(17136 + 
                  \[Sigma]*(745963 + 8*\[Sigma]*(4324 + \[Sigma]*(-58952 + 
                        \[Sigma]*(-2745 + 2*\[Sigma]*(8576 + 35*
                          \[Sigma])))))))))))*ArcCosh[\[Sigma]])/
      Sqrt[-1 + \[Sigma]^2])/(161280*(-1 + \[Sigma]^2)^(7/2)) + 
   ((-449 + \[Sigma]*(-23612 + \[Sigma]*(7056 + \[Sigma]*
           (24116 + \[Sigma]*(5766 + \[Sigma]*(-15156 + \[Sigma]*
                 (-2040 + \[Sigma]*(8636 + 35*\[Sigma]))))))))*
     Log[(1 + \[Sigma])/2])/(48*(-1 + \[Sigma]^2)^(5/2))}, 
 {((I/17203200)*(4789880032 + \[Sigma]*(47769705472 + 
        \[Sigma]*(-79819266827 + \[Sigma]*(-66405210112 + 
            \[Sigma]*(111199134150 + \[Sigma]*(52988807168 + \[Sigma]*
                 (-81973607807 + 4*\[Sigma]*(-3852695552 + \[Sigma]*
                     (7231906168 + 5*\[Sigma]*(426689280 + \[Sigma]*
                         (-535116167 + 376320*\[Sigma]))))))))) + 
        (105*(-321994675 + \[Sigma]*(5667840 + \[Sigma]*(1026851480 + 
               \[Sigma]*(-27310080 + \[Sigma]*(-1181797807 + 2*\[Sigma]*
                    (14070784 + \[Sigma]*(326730349 + 256*\[Sigma]*(-3136 + 
                         \[Sigma]*(-485601 + 10*\[Sigma]*(-893 + \[Sigma]*
                          (14183 + 14*\[Sigma])))))))))))*ArcCosh[\[Sigma]])/
         Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^4 - 
   ((I/160)*(67451 + \[Sigma]*(2430 + \[Sigma]*(-507500 + 
          \[Sigma]*(80080 + \[Sigma]*(460770 + \[Sigma]*(17900 + 
                \[Sigma]*(-132076 + 5*\[Sigma]*(-1280 + \[Sigma]*(14207 + 
                      14*\[Sigma])))))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^3, 0, 
  ((-1/154828800*I)*(26268908960 + \[Sigma]*(190707381248 - 
        \[Sigma]*(305427849601 + \[Sigma]*(349860841472 + 
            \[Sigma]*(-532280290818 + \[Sigma]*(-208672307200 + 
                \[Sigma]*(343992349165 + 4*\[Sigma]*(21761265664 + \[Sigma]*
                     (-35626088720 + \[Sigma]*(-9352469760 + \[Sigma]*
                         (12929367113 + 1881600*\[Sigma]))))))))) - 
        (105*(1392991865 + \[Sigma]*(-27141120 + \[Sigma]*(-4409331256 + 
               \[Sigma]*(133687296 + \[Sigma]*(5167571357 + 2*\[Sigma]*
                    (-82107392 + \[Sigma]*(-1504687751 + 256*\[Sigma]*
                        (104240 + \[Sigma]*(2370483 + 2*\[Sigma]*(2975 + 
                          \[Sigma]*(-347993 + 70*\[Sigma])))))))))))*
          ArcCosh[\[Sigma]])/Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^4 - 
   ((I/1440)*(-350257 + \[Sigma]*(2478 + \[Sigma]*(2032372 + 
          \[Sigma]*(-304256 + \[Sigma]*(-1880886 + \[Sigma]*(18428 + 
                \[Sigma]*(667604 + \[Sigma]*(1040 + \[Sigma]*(-347873 + 
                      70*\[Sigma])))))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^3, 0, 
  ((I/103219200)*(5689042784 + \[Sigma]*(36368064512 + 
        \[Sigma]*(-58341360475 + \[Sigma]*(-68339449856 + 
            \[Sigma]*(100387851678 + \[Sigma]*(42886721536 + \[Sigma]*
                 (-66548795719 + 4*\[Sigma]*(-4660507648 + \[Sigma]*
                     (7431288956 + \[Sigma]*(1931136000 + \[Sigma]*
                         (-2732736323 + 537600*\[Sigma]))))))))) + 
        (15*(-1896408725 + \[Sigma]*(38983680 + \[Sigma]*(5947322992 + 
               \[Sigma]*(-196841472 + \[Sigma]*(-6976891697 + 2*\[Sigma]*
                    (133437440 + \[Sigma]*(2106825803 + 1024*\[Sigma]*
                        (-59996 + \[Sigma]*(-883725 + \[Sigma]*(6695 + 
                          14*\[Sigma]*(18257 + 5*\[Sigma])))))))))))*
          ArcCosh[\[Sigma]])/Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^4 - 
   ((I/1680)*(-134587 + \[Sigma]*(8229 + \[Sigma]*
         (498249 + \[Sigma]*(-57719 + \[Sigma]*(-120129 + \[Sigma]*(2415 + 
                \[Sigma]*(127859 + 35*\[Sigma])))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^2, 0, 
  ((-1/103219200*I)*(5689042784 + \[Sigma]*(36368064512 + 
        \[Sigma]*(-58341360475 + \[Sigma]*(-68339449856 + 
            \[Sigma]*(100387851678 + \[Sigma]*(42886721536 + \[Sigma]*
                 (-66548795719 + 4*\[Sigma]*(-4660507648 + \[Sigma]*
                     (7431288956 + \[Sigma]*(1931136000 + \[Sigma]*
                         (-2732736323 + 537600*\[Sigma]))))))))) + 
        (15*(-1896408725 + \[Sigma]*(38983680 + \[Sigma]*(5947322992 + 
               \[Sigma]*(-196841472 + \[Sigma]*(-6976891697 + 2*\[Sigma]*
                    (133437440 + \[Sigma]*(2106825803 + 1024*\[Sigma]*
                        (-59996 + \[Sigma]*(-883725 + \[Sigma]*(6695 + 
                          14*\[Sigma]*(18257 + 5*\[Sigma])))))))))))*
          ArcCosh[\[Sigma]])/Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^4 + 
   ((I/1680)*(-134587 + \[Sigma]*(8229 + \[Sigma]*
         (498249 + \[Sigma]*(-57719 + \[Sigma]*(-120129 + \[Sigma]*(2415 + 
                \[Sigma]*(127859 + 35*\[Sigma])))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^2, 0, 
  ((I/154828800)*(26268908960 + \[Sigma]*(190707381248 - 
        \[Sigma]*(305427849601 + \[Sigma]*(349860841472 + 
            \[Sigma]*(-532280290818 + \[Sigma]*(-208672307200 + 
                \[Sigma]*(343992349165 + 4*\[Sigma]*(21761265664 + \[Sigma]*
                     (-35626088720 + \[Sigma]*(-9352469760 + \[Sigma]*
                         (12929367113 + 1881600*\[Sigma]))))))))) - 
        (105*(1392991865 + \[Sigma]*(-27141120 + \[Sigma]*(-4409331256 + 
               \[Sigma]*(133687296 + \[Sigma]*(5167571357 + 2*\[Sigma]*
                    (-82107392 + \[Sigma]*(-1504687751 + 256*\[Sigma]*
                        (104240 + \[Sigma]*(2370483 + 2*\[Sigma]*(2975 + 
                          \[Sigma]*(-347993 + 70*\[Sigma])))))))))))*
          ArcCosh[\[Sigma]])/Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^4 + 
   ((I/1440)*(-350257 + \[Sigma]*(2478 + \[Sigma]*(2032372 + 
          \[Sigma]*(-304256 + \[Sigma]*(-1880886 + \[Sigma]*(18428 + 
                \[Sigma]*(667604 + \[Sigma]*(1040 + \[Sigma]*(-347873 + 
                      70*\[Sigma])))))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^3, 0, 
  ((-1/17203200*I)*(4789880032 + \[Sigma]*(47769705472 + 
        \[Sigma]*(-79819266827 + \[Sigma]*(-66405210112 + 
            \[Sigma]*(111199134150 + \[Sigma]*(52988807168 + \[Sigma]*
                 (-81973607807 + 4*\[Sigma]*(-3852695552 + \[Sigma]*
                     (7231906168 + 5*\[Sigma]*(426689280 + \[Sigma]*
                         (-535116167 + 376320*\[Sigma]))))))))) + 
        (105*(-321994675 + \[Sigma]*(5667840 + \[Sigma]*(1026851480 + 
               \[Sigma]*(-27310080 + \[Sigma]*(-1181797807 + 2*\[Sigma]*
                    (14070784 + \[Sigma]*(326730349 + 256*\[Sigma]*(-3136 + 
                         \[Sigma]*(-485601 + 10*\[Sigma]*(-893 + \[Sigma]*
                          (14183 + 14*\[Sigma])))))))))))*ArcCosh[\[Sigma]])/
         Sqrt[-1 + \[Sigma]^2])))/(-1 + \[Sigma]^2)^4 + 
   ((I/160)*(67451 + \[Sigma]*(2430 + \[Sigma]*(-507500 + 
          \[Sigma]*(80080 + \[Sigma]*(460770 + \[Sigma]*(17900 + 
                \[Sigma]*(-132076 + 5*\[Sigma]*(-1280 + \[Sigma]*(14207 + 
                      14*\[Sigma])))))))))*Log[(1 + \[Sigma])/2])/
    (-1 + \[Sigma]^2)^3}}

